Strategies and Vulnerabilities of Participants in Venezuelan Influence Operations

Studies of online influence operations, coordinated efforts to disseminate and amplify disinformation, focus on forensic analysis of social networks or of publicly available datasets of trolls and bot accounts. However, little is known about the experiences and challenges of human participants in influence operations. We conducted semi-structured interviews with 19 influence operations participants that contribute to the online image of Venezuela, to understand their incentives, capabilities, and strategies to promote content while evading detection. To validate a subset of their answers, we performed a quantitative investigation using data collected over almost four months, from Twitter accounts they control. We found diverse participants that include pro-government and opposition supporters, operatives and grassroots campaigners, and sockpuppet account owners and real users. While pro-government and opposition participants have similar goals and promotion strategies, they differ in their motivation, organization, adversaries and detection avoidance strategies. We report the Patria framework, a government platform for operatives to log activities and receive benefits. We systematize participant strategies to promote political content, and to evade and recover from Twitter penalties. We identify vulnerability points associated with these strategies, and suggest more nuanced defenses against influence operations.

==> figures/botometer/BotometerResult.R <==
library(ggplot2)
# Basic violin plot

BotResult$camp_f = factor(BotResult$camp, levels=c('Pro Government','Opposition'))
BotResult$label_f <- factor(BotResult$label, levels=c('PG1','PG2','PG3','PG4','PG5','PG6','PG7','PG8','PG9','PG10','PG11','PG12','PG13','PG14', 'OP1', 'OP2', 'OP3', 'OP4'))

ggplot(BotResult, aes(x=label_f, y=DSEAstroturf, fill = camp_f)) +
  geom_violin() +
  scale_fill_manual(values = c("#fb8072", "#bebada")) +
  facet_grid(~camp_f, scales="free_x", space = "free_x") +theme(legend.position="right") +
  xlab("") + ylab("Botometer Eco-chamber Score") +
theme(
  panel.background = element_blank(),
  panel.grid.major = element_line(colour = "grey95"),
  axis.line.x = element_line(),
  axis.line.y = element_line(),
  axis.title.x=element_blank(),
  axis.text = element_text(colour = "black"),
  axis.text.x = element_text(size = 18, angle = 45, hjust = 1),
  axis.text.y = element_text(size = 20),
  axis.title = element_text(size = 20),
  strip.text.x = element_text(size = 18),
  legend.title=element_blank(),
  
  axis.line = element_line(color="black"),
  legend.position = c(-0.30,-0.92),
  legend.background = element_rect(fill=alpha('white', 0.4)),
  legend.direction= "horizontal",legend.text=element_text(size=18),
)


ggsave('Eco_Chamber.png',width = 8, height = 5)



BotResult$camp_f = factor(BotResult$camp, levels=c('Pro Government','Opposition'))
BotResult$label_f <- factor(BotResult$label, levels=c('PG1','PG2','PG3','PG4','PG5','PG6','PG7','PG8','PG9','PG10','PG11','PG12','PG13','PG14', 'OP1', 'OP2', 'OP3', 'OP4'))

ggplot(BotResult, aes(x=label_f, y=DSEFakeFollower, fill = camp_f)) +
  geom_violin() +
  scale_fill_manual(values = c("#fb8072", "#bebada")) +
  facet_grid(~camp_f, scales="free_x", space = "free_x") +theme(legend.position="right") +
  xlab("") + ylab("Botometer Fake Follower Score") +
  theme(
    panel.background = element_blank(),
    panel.grid.major = element_line(colour = "grey95"),
    axis.line.x = element_line(),
    axis.line.y = element_line(),
    axis.title.x=element_blank(),
    axis.text = element_text(colour = "black"),
    axis.text.x = element_text(size = 18, angle = 45, hjust = 1),
    axis.text.y = element_text(size = 20),
    axis.title = element_text(size = 20),
    strip.text.x = element_text(size = 18),
    legend.title=element_blank(),
    
    axis.line = element_line(color="black"),
    legend.position = c(-0.30,-0.92),
    legend.background = element_rect(fill=alpha('white', 0.4)),
    legend.direction= "horizontal",legend.text=element_text(size=18),
  )
ggsave('Fake_Follower.png',width = 8, height = 5)

==> figures/mippci/account_age/account_age.R <==
library(ggplot2)
library(RMySQL)
library(scales)

fancy_scientific <- function(l) {
     # turn in to character string in scientific notation
     l <- format(l, scientific = TRUE)
     # quote the part before the exponent to keep all the digits
     l <- gsub("^(.*)e", "'\\1'e", l)
     # turn the 'e+' into plotmath format
     l <- gsub("e", "%*%10^", l)
     # return this as an expression
     parse(text=l)
}


theme1 <- theme(
    panel.background = element_blank(),
    panel.grid.major =  element_line(colour = "grey",size=0.01,linetype = 8),
    panel.grid.minor = element_blank(),
    axis.line.x = element_line(colour = "black"),
    axis.line.y = element_line(colour = "black"),
    #legend.background = element_rect(fill="transparent", size=0.5, linetype="solid"),
    legend.position = c(0.15,0.9),
    legend.text = element_text(colour="black", size=20),
    #legend.title=element_text(size=20),
    legend.title = element_blank(),
    legend.box = "horizontal",
    axis.text = element_text(colour = "black"),
    axis.text.x = element_text(size = 20,vjust=0.6),
    axis.text.y = element_text(size = 20),
    axis.title = element_text(size = 20),
    strip.text.x = element_text(size = 20)
)

data = read.csv("followers_Mippcivzla.csv")
cat("total number of MIPPCI followers =", nrow(data), "\n")
data$Current.Date = as.Date("2022-01-16")
data$Account.Age = as.integer(difftime(data$Current.Date, data$User.Created, units = c("days")), units = "days") + 1
data = subset(data, select = -c(Current.Date))
data$Daily.Posts = with(data, Total.Status/Account.Age)
#print(head(data, 100))
print(colnames(data))

#data = data[order(data$Account.Age, decreasing = TRUE), ]
#print(head(data['Account.Age'], 80))

prolific = subset(data, Daily.Posts > 10 & Account.Age > 30)
cat("number of prolific posters =", nrow(prolific), "\n")

sockpuppets = subset(data, grepl("[a-zA-Z]{3,}[0-9]{8}", Screen.Name))
cat("number of sockpuppets =", nrow(sockpuppets), "\n")

prolific = subset(sockpuppets, Daily.Posts > 10 & Account.Age > 30)
cat("number of prolific sockpuppets =", nrow(prolific), "\n")

dodge = position_dodge(width = 0.5)

png(file = "account_age.png", bg = "transparent", width = 620, height = 320, units = "px")

print({

p <- ggplot(data, aes(x = Account.Age)) +

	geom_histogram(binwidth=1) +

#	scale_y_log10(labels = comma) +

        labs(x = "Average daily posts")+

        theme1 +

        theme(legend.position = "bottom")

p + annotation_logticks(sides = "lr")

})

dev.off()






==> figures/mippci/daily_posts/daily_posts.R <==
library(ggplot2)
library(RMySQL)
library(scales)

fancy_scientific <- function(l) {
     # turn in to character string in scientific notation
     l <- format(l, scientific = TRUE)
     # quote the part before the exponent to keep all the digits
     l <- gsub("^(.*)e", "'\\1'e", l)
     # turn the 'e+' into plotmath format
     l <- gsub("e", "%*%10^", l)
     # return this as an expression
     parse(text=l)
}


theme1 <- theme(
    panel.background = element_blank(),
    panel.grid.major =  element_line(colour = "grey",size=0.01,linetype = 8),
    panel.grid.minor = element_blank(),
    axis.line.x = element_line(colour = "black"),
    axis.line.y = element_line(colour = "black"),
    #legend.background = element_rect(fill="transparent", size=0.5, linetype="solid"),
    legend.position = c(0.15,0.9),
    legend.text = element_text(colour="black", size=20),
    #legend.title=element_text(size=20),
    legend.title = element_blank(),
    legend.box = "horizontal",
    axis.text = element_text(colour = "black"),
    axis.text.x = element_text(size = 20,vjust=0.6),
    axis.text.y = element_text(size = 20),
    axis.title = element_text(size = 20),
    strip.text.x = element_text(size = 20)
)

data = read.csv("followers_Mippcivzla.csv")
cat("total number of MIPPCI followers =", nrow(data), "\n")
data$Current.Date = as.Date("2022-01-16")
data$Account.Age = as.integer(difftime(data$Current.Date, data$User.Created, units = c("days")), units = "days") + 1
data = subset(data, select = -c(Current.Date))
data$Daily.Posts = with(data, Total.Status/Account.Age)
#print(head(data, 100))
print(colnames(data))

#data = data[order(data$Account.Age, decreasing = TRUE), ]
#print(head(data['Account.Age'], 80))

prolific = subset(data, Daily.Posts > 10 & Account.Age > 30)
cat("number of prolific posters =", nrow(prolific), "\n")

sockpuppets = subset(data, grepl("[a-zA-Z]{3,}[0-9]{8}", Screen.Name))
cat("number of sockpuppets =", nrow(sockpuppets), "\n")

prolific = subset(sockpuppets, Daily.Posts > 10 & Account.Age > 30)
cat("number of prolific sockpuppets =", nrow(prolific), "\n")

dodge = position_dodge(width = 0.5)

png(file = "daily_posts.png", bg = "transparent", width = 620, height = 320, units = "px")

print({

p <- ggplot(data, aes(x = Daily.Posts)) +

	geom_histogram(binwidth=1) +

	scale_y_log10(labels = comma) +

        labs(x = "Average daily posts")+

        theme1 +

        theme(legend.position = "bottom")

p + annotation_logticks(sides = "lr")

})

dev.off()






==> figures/mippci/prolific/hypersources/sources.R <==
library(ggplot2)
library(RMySQL)
library(scales)
library(readxl)

theme1 <- theme(
    panel.background = element_blank(),
    panel.grid.major =  element_line(colour = "grey",size=0.01,linetype = 8),
    panel.grid.minor = element_blank(),
    axis.line.x = element_line(colour = "black"),
    axis.line.y = element_line(colour = "black"),
    #legend.background = element_rect(fill="transparent", size=0.5, linetype="solid"),
    legend.position = c(0.15,0.9),
    legend.text = element_text(colour="black", size=20),
    #legend.title=element_text(size=20),
    legend.title = element_blank(),
    legend.box = "horizontal",
    axis.text = element_text(colour = "black"),
    axis.text.x = element_text(size = 20,vjust=0.6),
    axis.text.y = element_text(size = 20),
    axis.title = element_text(size = 20),
    strip.text.x = element_text(size = 20)
)

data = read_excel("prolific.xlsx")
cat("total number of prolific MIPPCI followers =", nrow(data), "\n")
print(colnames(data))
#print(head(data, 5))

retweeters = subset(data, Retweet.Percentage > 0)
cat("total number of retweeters =", nrow(retweeters), "\n")

dodge = position_dodge(width = 0.5)

png(file = "sources.png", bg = "transparent", width = 620, height = 320, units = "px")

print({

p <- ggplot(data, aes(x = Retweet.Percentage.Sources)) +

	#geom_histogram(binwidth = 1) +

	stat_ecdf(geom="step", pad = FALSE) +

	#scale_y_log10(labels = comma) +

        labs(x = "Retweet Percentage Hyperpartisan (%)") +

	labs(y = "ECDF") +

        theme1

        #theme(legend.position = "bottom")

#p + annotation_logticks(sides = "lr")

})

dev.off()






==> figures/mippci/prolific/tweetsvsretweets/tweetpercentage.R <==
library(ggplot2)
library(RMySQL)
library(scales)
library(readxl)

theme1 <- theme(
    panel.background = element_blank(),
    panel.grid.major =  element_line(colour = "grey",size=0.01,linetype = 8),
    panel.grid.minor = element_blank(),
    axis.line.x = element_line(colour = "black"),
    axis.line.y = element_line(colour = "black"),
    #legend.background = element_rect(fill="transparent", size=0.5, linetype="solid"),
    legend.position = c(0.15,0.9),
    legend.text = element_text(colour="black", size=20),
    #legend.title=element_text(size=20),
    legend.title = element_blank(),
    legend.box = "horizontal",
    axis.text = element_text(colour = "black"),
    axis.text.x = element_text(size = 20,vjust=0.6),
    axis.text.y = element_text(size = 20),
    axis.title = element_text(size = 20),
    strip.text.x = element_text(size = 20)
)

data = read_excel("prolific.xlsx")
print(colnames(data))
cat("total number of prolific MIPPCI followers =", nrow(data), "\n")

original = subset(data, data[13] >= 50)
cat("total number of original followers =", nrow(original), "\n")

amplifiers = subset(data, data[12] >= 80)
cat("total number of amplifier followers =", nrow(amplifiers), "\n")


dodge = position_dodge(width = 0.5)

png(file = "tweetpercentage.png", bg = "transparent", width = 620, height = 320, units = "px")

print({

p <- ggplot(data, aes(x = Retweet.Percentage)) +

	#geom_histogram(binwidth = 1) +

	stat_ecdf(geom="step", pad = FALSE) +

	#scale_y_log10(labels = comma) +

        labs(x = "Retweet Percentage (%)") +

	labs(y = "ECDF") +

        theme1

        #theme(legend.position = "bottom")

#p + annotation_logticks(sides = "lr")

})

dev.off()





